A Highly Efficient Distributed Deep Learning System For Automatic Speech Recognition

Modern Automatic Speech Recognition (ASR) systems rely on distributed deep learning to for quick training completion. To enable efficient distributed training, it is imperative that the training algorithms can converge with a large mini-batch size. In this work, we discovered that Asynchronous Decentralized Parallel Stochastic Gradient Descent (ADPSGD) can work with much larger batch size than commonly used Synchronous SGD (SSGD) algorithm. On commonly used public SWB-300 and SWB-2000 ASR datasets, ADPSGD can converge with a batch size 3X as large as the one used in SSGD, thus enable training at a much larger scale. Further, we proposed a Hierarchical-ADPSGD (H-ADPSGD) system in which learners on the same computing node construct a super learner via a fast allreduce implementation, and super learners deploy ADPSGD algorithm among themselves. On a 64 Nvidia V100 GPU cluster connected via a 100Gb/s Ethernet network, our system is able to train SWB-2000 to reach a 7.6% WER on the Hub5-2000 Switchboard (SWB) test-set and a 13.2% WER on the Call-home (CH) test-set in 5.2 hours. To the best of our knowledge, this is the fastest ASR training system that attains this level of model accuracy for SWB-2000 task to be ever reported in the literature.

==> colourlatex.sh <==
#!/bin/sh

#special codes
RESET='[0m'
BOLD='[1m'
DIM='[2m'
UNDERLINE='[4m'
BLINK='[5m'
REVERSE='[7m'
HIDDEN='[8m'

#foreground colours
BLACK='[30m'
RED='[31m'
GREEN='[32m'
YELLOW='[33m'
BLUE='[34m'
MAGENTA='[35m'
CYAN='[36m'
WHITE='[37m'

#background colours
BBLACK='[40m'
BRED='[41m'
BGREEN='[42m'
BYELLOW='[43m'
BBLUE='[44m'
BMAGENTA='[45m'
BCYAN='[46m'
BWHITE='[47m'

($@ ; EXIT_CODE=$?) | sed -e "s/Warning/$BOLD$YELLOW&$RESET/g" \
                          -e "s/\(page\|lines\?\) [0-9]*/$BOLD$WHITE&$RESET/g" \
                          -e "s/ lines? [0-9]*/$BOLD$WHITE&$RESET/g" \
                          -e "s/[0-9]*--[0-9]*/$BOLD$WHITE&$RESET/g" \
                          -e "s/[0-9]\+[.][0-9]*pt/$BOLD$WHITE&$RESET/g" \
                          -e "s/\<l[.][0-9]*\>/$BOLD$WHITE&$RESET/g" \
                          -e "s/\[[0-9]\+\]/$CYAN&$RESET/g" \
                          -e "s/\(Ov\|Und\)erfull/$BOLD$RED&$RESET/g" \
                          -e "s/[a-zA-Z0-9_]*[.]tex/$GREEN&$RESET/g" \
                          -e "s/!/$BOLD$RED&$RESET/g"


exit $?


==> figures/plot.py <==
import matplotlib.pyplot as  plt
import numpy as np
from matplotlib import rcParams
from matplotlib.ticker import MaxNLocator
import itertools
from mpl_toolkits.axes_grid1.inset_locator import inset_axes
from mpl_toolkits.axes_grid1.inset_locator import InsetPosition
from mpl_toolkits.axes_grid1.inset_locator import zoomed_inset_axes, mark_inset
import pandas as pd
import itertools
length=6
goldRatio=0.618
figsize = (length,length)
BASE=0
SSGD=1
ADPSGD=2
# plot convergence comparison
def plot_losses(base_file, sync_file,adpsgd_file, dst_file):
    colors=['black','red','darkgreen'] # BASE SSGD ADPSGD 
    # step 1 plot base loss
    data = np.genfromtxt(base_file, delimiter=',') #skip_header=1)
    data = data.T
    nRows = data.shape[0]
    nCols = data.shape[1]
    nEpochs = nCols -1
    nExps = nRows - 1
    plt.figure(figsize=figsize)
    
    for i in range(1,nExps+1):
        batchSize = data[i,0]
        plt.plot(data[0,1:nEpochs+1],data[i,1:nEpochs+1], label="Base bs"+str(int(batchSize)),ls='solid',color=colors[BASE], linewidth=4)
        
    # step 2 plot sync _file
    data = np.genfromtxt(sync_file, delimiter=',') #skip_header=1)
    data = data.T
    nRows = data.shape[0]
    nCols = data.shape[1]
    nEpochs = nCols -1
    nExps = nRows - 1
    marker = itertools.cycle(('.', 'v', 'P', '*')) 
    for i in range(1,nExps+1):
        batchSize = data[i,0]
        plt.plot(data[0,1:nEpochs+1],data[i,1:nEpochs+1], label=" Sync bs"+str(int(batchSize)),ls='dotted',marker=marker.next(),color=colors[SSGD], linewidth=1,markersize=6)
        
    # step 3 plot adpsgd _file
    
    data = np.genfromtxt(adpsgd_file, delimiter=',') #skip_header=1)
    data = data.T
    nRows = data.shape[0]
    nCols = data.shape[1]
    nEpochs = nCols -1
    nExps = nRows - 1
    for i in range(1,nExps+1):
        batchSize = data[i,0]
        plt.plot(data[0,1:nEpochs+1],data[i,1:nEpochs+1], label="ADPSGD bs"+str(int(batchSize)),ls='dotted',marker=marker.next(),color=colors[ADPSGD], linewidth=1,markersize=6)

    plt.grid()
    plt.xlabel("Epoch",fontsize=18,fontweight='bold')
    plt.ylabel("Loss", fontsize=18,fontweight='bold')
    plt.ylim((1.0, 10.5))
    plt.xlim((1,nEpochs))
    plt.xticks(np.arange(1,nEpochs+1,1.0))
    plt.xticks(fontsize=12, fontweight='bold')
    plt.yticks(fontsize=12, fontweight='bold')
    leg = plt.legend(loc='best', fancybox=True, framealpha=0.5,fontsize=14)
    leg.get_frame().set_alpha(0.5)
    plt.savefig(dst_file)
    plt.close()


# for each data column in sync file, plot the base loss, sync loss
def subplot_losses(base_file, sync_file,adpsgd_file,info, dst_file):
    colors=['black','red','darkgreen'] # BASE SSGD ADPSGD 
    # get baseline data
    data_base = np.genfromtxt(base_file, delimiter=',') #skip_header=1)
    data_base = data_base.T    
    # get SSGD data
    data_sync = np.genfromtxt(sync_file, delimiter=',') #skip_header=1)
    data_sync = data_sync.T
    # get ADPSGD data
    data_adpsgd = np.genfromtxt(adpsgd_file, delimiter=',') #skip_header=1)
    data_adpsgd = data_adpsgd.T
    # set up plot axis handler
    nRows = data_adpsgd.shape[0]
    nCols = data_adpsgd.shape[1]
    nEpochs = nCols -1
    nExps = nRows - 1
    L=length*nExps
    W=length*goldRatio
    fig, axes = plt.subplots(nrows=1, ncols=nExps, sharex=False, sharey=False, figsize=(L,W),squeeze=False)
    
    for i in range(1,nExps+1):
        ax=axes[0][i-1]
        ax.spines['top'].set_visible(False)
        ax.spines['right'].set_visible(False)
        ax.xaxis.set_major_locator(MaxNLocator(integer=True))
        ax.plot(data_base[0,1:nEpochs+1],data_base[1,1:nEpochs+1], label="Baseline",ls='solid',color=colors[BASE], linewidth=4,alpha=0.75)
        batchSize = data_sync[i,0]
        ax.plot(data_sync[0,1:nEpochs+1],data_sync[i,1:nEpochs+1], label=" SSGD",ls='solid',color=colors[SSGD], linewidth=4,alpha=0.75)
        batchSize = data_adpsgd[i,0]
        ax.plot(data_adpsgd[0,1:nEpochs+1],data_adpsgd[i,1:nEpochs+1], label=" ADPSGD",ls='solid',color=colors[ADPSGD], linewidth=4,alpha=0.75)
        title="Batchsize "+str(int(batchSize))
        xticks=[_i for _i in range(0, nEpochs+1,4)]
        xticks_str=[str(_i) for _i in xticks]
        ax.set_xticks(xticks)
        ax.set_xticklabels(xticks_str, fontsize=14, fontweight='bold')
        yticks=[_i for _i in range(0, 11,2)]
        yticks_str=[str(_i) for _i in yticks]
        ax.set_yticks(yticks)
        ax.set_yticklabels(yticks_str, fontsize=14, fontweight='bold')
        ax.set_title(title, fontsize=18, fontweight='bold')
        ax.grid(linestyle='dotted', alpha=0.5)
        ax.set_xlim(0,21)
        ax.set_ylim(1.0, 10.5)
        if(i==nExps):
            leg = ax.legend(loc=1, fancybox=True, framealpha=0.5, fontsize=18)
    # step 3 plot adpsgd _file
    fig.text(0.51, 0.02, 'Epochs', fontsize=14, ha='center',  va='center', fontweight='bold') # hacky way to place common x labels
    fig.text(0.06, 0.5, info, fontsize=18, ha='center', va='center', rotation='vertical', fontweight='bold') # hacky way to play common y labels
    plt.savefig(dst_file)



plot_losses('../data/swb300/swb300_trainloss_base.csv', '../data/swb300/swb300_trainloss_sync.csv', '../data/swb300/swb300_trainloss_adpsgd.csv', 'swb300_trainloss.pdf')
plot_losses('../data/swb300/swb300_heldloss_base.csv', '../data/swb300/swb300_heldloss_sync.csv', '../data/swb300/swb300_heldloss_adpsgd.csv', 'swb300_heldloss.pdf')
plot_losses('../data/swb2000/swb2000_trainloss_base.csv', '../data/swb2000/swb2000_trainloss_sync.csv', '../data/swb2000/swb2000_trainloss_adpsgd.csv', 'swb2000_trainloss.pdf')
plot_losses('../data/swb2000/swb2000_heldloss_base.csv', '../data/swb2000/swb2000_heldloss_sync.csv', '../data/swb2000/swb2000_heldloss_adpsgd.csv', 'swb2000_heldloss.pdf')

subplot_losses('../data/swb300/swb300_trainloss_base.csv', '../data/swb300/swb300_trainloss_sync.csv', '../data/swb300/swb300_trainloss_adpsgd.csv', 'Training loss', 'swb300_trainloss_subs.pdf')
subplot_losses('../data/swb300/swb300_heldloss_base.csv', '../data/swb300/swb300_heldloss_sync.csv', '../data/swb300/swb300_heldloss_adpsgd.csv', 'Heldout loss', 'swb300_heldloss_subs.pdf')
subplot_losses('../data/swb2000/swb2000_trainloss_base.csv', '../data/swb2000/swb2000_trainloss_sync.csv', '../data/swb2000/swb2000_trainloss_adpsgd.csv', 'Training loss', 'swb2000_trainloss_subs.pdf')
subplot_losses('../data/swb2000/swb2000_heldloss_base.csv', '../data/swb2000/swb2000_heldloss_sync.csv', '../data/swb2000/swb2000_heldloss_adpsgd.csv','Heldout loss' ,'swb2000_heldloss_subs.pdf')
# plot speedup

data = np.genfromtxt('../data/swb300/speedup.csv', delimiter=',', skip_header=1)
x_axis = data[:,0]
linear_speedup = x_axis
s88_speedup=data[:,1] # mode s88
plt.figure(figsize=figsize)
plt.plot(x_axis, linear_speedup,'--', label="Linear speedup", ls='dashed', linewidth=4)
plt.plot(x_axis, s88_speedup,'o-', label="H-ADPSGD", ls='dashed',color='red', linewidth=4)
plt.grid()
plt.xlabel("# of GPUs",fontsize=18,fontweight='bold')
plt.ylabel("Speedup",fontsize=18,fontweight='bold')
plt.ylim((0, 64))
plt.xlim((0, 64))
plt.xticks(np.arange(0,65,8))
plt.xticks(fontsize=14, fontweight='bold')
plt.yticks(fontsize=14, fontweight='bold')
leg = plt.legend(loc='best', fancybox=True, framealpha=0.5, fontsize=14)
leg.get_frame().set_alpha(0.5)
plt.savefig("./speedup.pdf")
plt.close()







==> figures/plot_wsc.py <==
import matplotlib.pyplot as  plt
import numpy as np
from matplotlib import rcParams
from matplotlib.ticker import MaxNLocator

length=6
figsize = (length,length)

# plot speedup

data = np.genfromtxt('../data/swb300/speedup_wsc_48gpus.csv', delimiter=',', skip_header=1)
x_axis = data[:,4]
linear_speedup = x_axis
dict_modes = {'batch80'    : 3, 
              'batch160'   : 7,
              'batchMixed' : 8
			 }

for m in dict_modes:
	fig_name = 'speedup_wsc_' + m

	plt.figure(figsize=figsize)
	plt.plot(x_axis, linear_speedup        , label="Linear speedup", ls='dashed',  linewidth=4)
	plt.plot(x_axis, data[:,dict_modes[m]] , label="H-ADPSGD",         ls='-.',      marker='D', color='red', linewidth=4)
	plt.grid()
	plt.xlabel("# of nodes (6GPUs/node)",fontsize=18,fontweight='bold')
	plt.ylabel("Speedup",fontsize=18,fontweight='bold')
	plt.ylim((0, 8))
	plt.xlim((0, 8))
	plt.xticks(np.arange(0,10,2))
	plt.xticks(fontsize=14, fontweight='bold')
	plt.yticks(fontsize=14, fontweight='bold')
	leg = plt.legend(loc='best', fancybox=True, framealpha=0.5, fontsize=14)
	leg.get_frame().set_alpha(0.5)
	plt.savefig(fig_name + ".pdf")
	plt.close()
